Global stability analysis of a mathematical model from Alzheimer's disease

This study focuses on a mathematical model of Alzheimer's disease involving $\beta$-amyloid, cellular prion protein and their complex. The global asymptotic stability of the model indicates that the complex continues to induce neuronal damage regardless of the initial states. To investigate the dynamics of this system, we have rigorously proved that when the formation rate of new plaques is zero, the system is unconditional globally asymptotically stable without any limitation proposed in previous work. Numerical simulations further validate the theoretical analysis, regardless of the random initial state, demonstrating that the system consistently converges to a unique positive equilibrium. From a therapeutic perspective, we propose targeted therapeutic strategies and verify their effectiveness through numerical simulations. These results provide a universal theoretical basis for understanding dynamic mechanisms of Alzheimer's disease and offer critical guidance for developing targeted therapeutics.

==> figure/Aupbgp.m <==
% Clear workspace and command window
clear all
clc

% Declare global variables
global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p

% Model parameter definitions (fixed tau=0.36)
alpha = 0.3;         
mu = 0.01;         
lamda_u = 0.8;       
gamma_u = 0.5;     
tau = 0.36;          % Fixed value
sigma = 0.2;       
rou = 0.006;       
n = 3;             
lamda_p = 0.6;     
delta = 0.12;      
gamma_p = 0.5;       % Original value

% Initial conditions
A = 0; u = 0.2; p = 0.3; b = 0.2;
Y0 = [A; u; p; b];

% Time span
t0 = 0;
t1 = 2;  % Parameter change time point
tf = 20; % Final time

% Define fixed step size
dt = 0.1;

% Create fixed interval time points
t_span1 = t0:dt:t1;
t_span2 = t1:dt:tf;

% Calculate the full trajectory with original gamma_p=0.5 (purple solid line)
gamma_p_original = gamma_p;  % Save original parameter value
[t_full, Y_full] = ode45(@odeFunction, t0:dt:tf, Y0);

% Solve the first phase (t0 to t1, gamma_p=0.5)
[t1_data, Y1_data] = ode45(@odeFunction, t_span1, Y0);

% Extract the state at t1 as the initial condition for the second phase
Y1_end = Y1_data(end, :)';

% Define the gamma_p values to test (sorted: 0.5→0.6→0.75→0.9→1.2)
gamma_p_values = [0.5, 0.6, 0.75, 0.9, 1.2];  % 从小到大，0.5为原始值
num_values = length(gamma_p_values);
% 样式：原始值(0.5)为紫色实线，其他为虚线（蓝、绿、红、青）
styles = {'m-', 'b--', 'g--', 'r--', 'c--'};  

% Create a figure with 4 subplots
figure('Position', [100, 100, 1000, 800]);

% Define variable names, axis ranges, and subplot titles
var_names = {'A', 'u', 'p', 'b'};
y_limits = {[0, 2], [0, 1], [0, 1.5], [0, 1]};  % 调整范围适应gamma_p变化
titles = {'$A\beta$ plaque', '$A\beta$ oligomers', '$PrP^{C}$', '$A\beta$-x-$PrP^{C}$ complex'};

% Plot each variable's trajectory
for i = 1:4
    subplot(2, 2, i);
    
    % Plot original trajectory (gamma_p=0.5, purple solid line)
    plot(t_full, Y_full(:,i), styles{1}, 'LineWidth', 1.5);  % 原始值对应第1个样式
    hold on;
    
    % Plot trajectories for other gamma_p values (dashed lines)
    for j = 1:num_values
        if gamma_p_values(j) == gamma_p_original
            continue;  % 跳过原始值（已单独绘制）
        end
        gamma_p = gamma_p_values(j);
        [t2_data, Y2_data] = ode45(@odeFunction, t_span2, Y1_end);
        plot(t2_data, Y2_data(:,i), styles{j}, 'LineWidth', 1.5);
    end
    
    % Plot parameter change time line (t=2, black dashed line)
    plot(t1*[1 1], y_limits{i}, 'k--', 'LineWidth', 1.2);
    
    % Set axis limits
    axis([0, tf, y_limits{i}]);
    box on;
    
    % Axis labels
    xlabel('Times', 'HorizontalAlignment', 'center', 'Position', [(0+tf)/2, y_limits{i}(1)-0.15]);
    ylabel('Concentration');
    
    % Mark t=2 on x-axis of subplot 3 (i=3)
    if i == 3
        ax = gca;
        xticks = sort([0:5:20, t1]);  % 确保t=2在刻度上
        set(ax, 'XTick', xticks);
        xticklabels = arrayfun(@(x) num2str(x), xticks, 'UniformOutput', false);
        set(ax, 'XTickLabel', xticklabels);
    end
    
    % Title with LaTeX
    title(titles{i}, 'Interpreter', 'latex');
    
    % Add legend to subplot 3 (i=3) with style info
    if i == 3
        legend({...
            '$\gamma_p=0.5$ ', ...  % 原始值（实线）
            '$\gamma_p=0.6$ ', ...
            '$\gamma_p=0.75$ ', ...
            '$\gamma_p=0.9$ ', ...
            '$\gamma_p=1.2$ ' ...
        }, 'Location', 'best', 'FontSize', 9, 'Interpreter', 'latex');
    end
end

%% Calculate equilibrium points for different gamma_p values (numerical solution)
% 修正：将\gamma_p改为\\gamma_p，避免转义字符警告
fprintf('\nPositive equilibrium points for different \\gamma_p values:\n');
fprintf('----------------------------------------------------\n');
fprintf('\\gamma_p\t A*\t\t u*\t\t p*\t\t b*\n');
fprintf('----------------------------------------------------\n');

% Restore original parameters first
gamma_p = gamma_p_original;
tau = 0.36;  % Ensure tau is fixed

% Solve for each gamma_p value
for j = 1:num_values
    gamma_p = gamma_p_values(j);
    % Initial guess for equilibrium (adjusted for gamma_p changes)
    x0 = [0.4; 0.7; 0.6; 0.2];
    % Solve numerically
    options = optimoptions('fsolve', 'Display', 'off');
    [sol, ~] = fsolve(@eq_system, x0, options);
    A_star = sol(1);
    u_star = sol(2);
    p_star = sol(3);
    b_star = sol(4);
    fprintf('%.2f\t %.6f\t %.6f\t %.6f\t %.6f\n', gamma_p, A_star, u_star, p_star, b_star);
end

% All function definitions are at the end of the file
% 1. Equilibrium system function
function F = eq_system(vars)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    A = vars(1);
    u = vars(2);
    p = vars(3);
    b = vars(4);
    % From dA/dt=0: alpha*u^n = mu*A
    F(1) = alpha*u^n - mu*A;
    % From du/dt=0
    F(2) = lamda_u - gamma_u*u - tau*u*p + sigma*b - alpha*n*u^n - rou*u*A;
    % From dp/dt=0
    F(3) = lamda_p - gamma_p*p - tau*u*p + sigma*b;
    % From db/dt=0
    F(4) = tau*u*p - sigma*b - delta*b;
end

% 2. ODE function
function Yd = odeFunction(t,Y)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    Yd = [alpha * (Y(2)^n) - mu * Y(1);
          lamda_u - gamma_u * Y(2) - tau * Y(2) * Y(3) + sigma * Y(4) - alpha * n * Y(2)^n - rou * Y(2) * Y(1);
          lamda_p - gamma_p * Y(3) - tau * Y(2) * Y(3) + sigma * Y(4);
          tau * Y(2) * Y(3) - sigma * Y(4) - delta * Y(4)];
end

==> figure/Aupbgu.m <==
% Clear workspace and command window
clear all
clc

% Declare global variables
global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p

% Model parameter definitions (fixed gamma_p=0.5)
alpha = 0.3;         
mu = 0.01;         
lamda_u = 0.8;       
gamma_u = 0.8;       % Original value (fixed gamma_p=0.5)
tau = 0.36;          
sigma = 0.2;       
rou = 0.006;       
n = 3;             
lamda_p = 0.6;     
delta = 0.12;      
gamma_p = 0.5;       % Fixed value

% Initial conditions
A = 0; u = 0.2; p = 0.3; b = 0.2;
Y0 = [A; u; p; b];

% Time span
t0 = 0;
t1 = 2;  % Parameter change time point
tf = 20; % Final time

% Define fixed step size
dt = 0.1;

% Create fixed interval time points
t_span1 = t0:dt:t1;
t_span2 = t1:dt:tf;

% Calculate the full trajectory with original gamma_u=0.8 (purple solid line)
gamma_u_original = gamma_u;  % Save original parameter value
[t_full, Y_full] = ode45(@odeFunction, t0:dt:tf, Y0);

% Solve the first phase (t0 to t1, gamma_u=0.8)
[t1_data, Y1_data] = ode45(@odeFunction, t_span1, Y0);

% Extract the state at t1 as the initial condition for the second phase
Y1_end = Y1_data(end, :)';

% Define the gamma_u values to test (sorted: 0.8→0.9→1.0→1.3→1.5)
gamma_u_values = [0.8, 0.9, 1.0, 1.3, 1.5];  % 从小到大，0.8为原始值
num_values = length(gamma_u_values);
% 样式：原始值(0.8)为紫色实线，其他为虚线（蓝、绿、红、青）
styles = {'m-', 'b--', 'g--', 'r--', 'c--'};  

% Create a figure with 4 subplots
figure('Position', [100, 100, 1000, 800]);

% Define variable names, axis ranges, and subplot titles
var_names = {'A', 'u', 'p', 'b'};
y_limits = {[0, 1.5], [0, 1], [0, 1.5], [0, 1]};  % 调整范围适应gamma_u变化
titles = {'$A\beta$ plaque', '$A\beta$ oligomers', '$PrP^{C}$', '$A\beta$-x-$PrP^{C}$ complex'};

% Plot each variable's trajectory
for i = 1:4
    subplot(2, 2, i);
    
    % Plot original trajectory (gamma_u=0.8, purple solid line)
    plot(t_full, Y_full(:,i), styles{1}, 'LineWidth', 1.5);  % 原始值对应第1个样式
    hold on;
    
    % Plot trajectories for other gamma_u values (dashed lines)
    for j = 1:num_values
        if gamma_u_values(j) == gamma_u_original
            continue;  % 跳过原始值（已单独绘制）
        end
        gamma_u = gamma_u_values(j);
        [t2_data, Y2_data] = ode45(@odeFunction, t_span2, Y1_end);
        plot(t2_data, Y2_data(:,i), styles{j}, 'LineWidth', 1.5);
    end
    
    % Plot parameter change time line (t=2, black dashed line)
    plot(t1*[1 1], y_limits{i}, 'k--', 'LineWidth', 1.2);
    
    % Set axis limits
    axis([0, tf, y_limits{i}]);
    box on;
    
    % Axis labels
    xlabel('Times', 'HorizontalAlignment', 'center', 'Position', [(0+tf)/2, y_limits{i}(1)-0.15]);
    ylabel('Concentration');
    
    % Mark t=2 on x-axis of subplot 3 (i=3)
    if i == 3
        ax = gca;
        xticks = sort([0:5:20, t1]);  % 确保t=2在刻度上
        set(ax, 'XTick', xticks);
        xticklabels = arrayfun(@(x) num2str(x), xticks, 'UniformOutput', false);
        set(ax, 'XTickLabel', xticklabels);
    end
    
    % Title with LaTeX
    title(titles{i}, 'Interpreter', 'latex');
    
    % Add legend to subplot 3 (i=3) with style info
    if i == 3
        legend({...
            '$\gamma_u=0.8$ ', ...  % 原始值（实线）
            '$\gamma_u=0.9$ ', ...
            '$\gamma_u=1.0$ ', ...
            '$\gamma_u=1.3$ ', ...
            '$\gamma_u=1.5$ ' ...
        }, 'Location', 'best', 'FontSize', 9, 'Interpreter', 'latex');
    end
end

%% Calculate equilibrium points for different gamma_u values (numerical solution)
fprintf('\nPositive equilibrium points for different \\gamma_u values:\n');
fprintf('----------------------------------------------------\n');
fprintf('\\gamma_u\t A*\t\t u*\t\t p*\t\t b*\n');
fprintf('----------------------------------------------------\n');

% Restore original parameters first
gamma_u = gamma_u_original;
gamma_p = 0.5;  % Ensure gamma_p is fixed

% Solve for each gamma_u value
for j = 1:num_values
    gamma_u = gamma_u_values(j);
    % Initial guess for equilibrium (adjusted for gamma_u changes)
    x0 = [0.3; 0.6; 0.6; 0.2];
    % Solve numerically
    options = optimoptions('fsolve', 'Display', 'off');
    [sol, ~] = fsolve(@eq_system, x0, options);
    A_star = sol(1);
    u_star = sol(2);
    p_star = sol(3);
    b_star = sol(4);
    fprintf('%.1f\t %.6f\t %.6f\t %.6f\t %.6f\n', gamma_u, A_star, u_star, p_star, b_star);
end

% All function definitions are at the end of the file
% 1. Equilibrium system function
function F = eq_system(vars)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    A = vars(1);
    u = vars(2);
    p = vars(3);
    b = vars(4);
    % From dA/dt=0: alpha*u^n = mu*A
    F(1) = alpha*u^n - mu*A;
    % From du/dt=0
    F(2) = lamda_u - gamma_u*u - tau*u*p + sigma*b - alpha*n*u^n - rou*u*A;
    % From dp/dt=0
    F(3) = lamda_p - gamma_p*p - tau*u*p + sigma*b;
    % From db/dt=0
    F(4) = tau*u*p - sigma*b - delta*b;
end

% 2. ODE function
function Yd = odeFunction(t,Y)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    Yd = [alpha * (Y(2)^n) - mu * Y(1);
          lamda_u - gamma_u * Y(2) - tau * Y(2) * Y(3) + sigma * Y(4) - alpha * n * Y(2)^n - rou * Y(2) * Y(1);
          lamda_p - gamma_p * Y(3) - tau * Y(2) * Y(3) + sigma * Y(4);
          tau * Y(2) * Y(3) - sigma * Y(4) - delta * Y(4)];
end

==> figure/Aupbmu.m <==
% Clear workspace and command window
clear all
clc

% Declare global variables
global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p

% Model parameter definitions (fixed alpha=0.3)
alpha = 0.3;         % Fixed value
mu = 0.01;           % Original value
lamda_u = 0.8;       
gamma_u = 0.5;     
tau = 0.36;        
sigma = 0.2;       
rou = 0.006;       
n = 3;             
lamda_p = 0.6;     
delta = 0.12;      
gamma_p = 0.5;     

% Initial conditions
A = 0; u = 0.2; p = 0.3; b = 0.2;
Y0 = [A; u; p; b];

% Time span
t0 = 0;
t1 = 2;  % Parameter change time point
tf = 20; % Final time

% Define fixed step size
dt = 0.1;

% Create fixed interval time points
t_span1 = t0:dt:t1;
t_span2 = t1:dt:tf;

% Calculate the full trajectory with original mu=0.01 (purple solid line)
mu_original = mu;  % Save original parameter value
[t_full, Y_full] = ode45(@odeFunction, t0:dt:tf, Y0);

% Solve the first phase (t0 to t1, mu=0.01)
[t1_data, Y1_data] = ode45(@odeFunction, t_span1, Y0);

% Extract the state at t1 as the initial condition for the second phase
Y1_end = Y1_data(end, :)';

% Define the mu values to test (sorted) and corresponding styles
mu_values = [0.01, 0.05, 0.1, 0.15, 0.2];  % 从小到大，0.01为原始值
num_values = length(mu_values);
% 样式：原始值(0.01)为紫色实线，其他为虚线（蓝、绿、红、青）
styles = {'m-', 'b--', 'g--', 'r--', 'c--'};  

% Create a figure with 4 subplots
figure('Position', [100, 100, 1000, 800]);

% Define variable names, axis ranges, and subplot titles
var_names = {'A', 'u', 'p', 'b'};
y_limits = {[0, 2], [0, 2], [0, 1.5], [0, 1.5]};  % 调整A和u的范围适应mu变化
titles = {'$A\beta$ plaque', '$A\beta$ oligomers', '$PrP^{C}$', '$A\beta$-x-$PrP^{C}$ complex'};

% Plot each variable's trajectory
for i = 1:4
    subplot(2, 2, i);
    
    % Plot original trajectory (mu=0.01, purple solid line)
    plot(t_full, Y_full(:,i), styles{1}, 'LineWidth', 1.5);  % 原始值对应第1个样式
    hold on;
    
    % Plot trajectories for other mu values (dashed lines)
    for j = 1:num_values
        if mu_values(j) == mu_original
            continue;  % 跳过原始值（已单独绘制）
        end
        mu = mu_values(j);
        [t2_data, Y2_data] = ode45(@odeFunction, t_span2, Y1_end);
        plot(t2_data, Y2_data(:,i), styles{j}, 'LineWidth', 1.5);
    end
    
    % Plot parameter change time line (t=2, black dashed line)
    plot(t1*[1 1], y_limits{i}, 'k--', 'LineWidth', 1.2);
    
    % Set axis limits
    axis([0, tf, y_limits{i}]);
    box on;
    
    % Axis labels
    xlabel('Times', 'HorizontalAlignment', 'center', 'Position', [(0+tf)/2, y_limits{i}(1)-0.15]);
    ylabel('Concentration');
    
    % Mark t=2 on x-axis of subplot 3 (i=3)
    if i == 3
        ax = gca;
        xticks = sort([0:5:20, t1]);  % 确保t=2在刻度上
        set(ax, 'XTick', xticks);
        xticklabels = arrayfun(@(x) num2str(x), xticks, 'UniformOutput', false);
        set(ax, 'XTickLabel', xticklabels);
    end
    
    % Title with LaTeX
    title(titles{i}, 'Interpreter', 'latex');
    
    % Add legend to subplot 3 (i=3) with style info
    if i == 3
        legend({...
            '$\mu=0.01$ ', ...  % 原始值（实线）
            '$\mu=0.05$ ', ...
            '$\mu=0.1$ ', ...
            '$\mu=0.15$', ...
            '$\mu=0.2$' ...
        }, 'Location', 'best', 'FontSize', 9, 'Interpreter', 'latex');
    end
end

%% Calculate equilibrium points for different mu values (numerical solution)
fprintf('\nPositive equilibrium points for different mu values:\n');
fprintf('----------------------------------------------------\n');
fprintf('mu\t A*\t\t u*\t\t p*\t\t b*\n');
fprintf('----------------------------------------------------\n');

% Restore original parameters first
mu = mu_original;
alpha = 0.3;  % Ensure alpha is fixed

% Solve for each mu value
for j = 1:num_values
    mu = mu_values(j);
    % Initial guess for equilibrium (adjusted for mu changes)
    x0 = [0.5; 0.8; 0.5; 0.3];
    % Solve numerically
    options = optimoptions('fsolve', 'Display', 'off');
    [sol, ~] = fsolve(@eq_system, x0, options);
    A_star = sol(1);
    u_star = sol(2);
    p_star = sol(3);
    b_star = sol(4);
    fprintf('%.2f\t %.6f\t %.6f\t %.6f\t %.6f\n', mu, A_star, u_star, p_star, b_star);
end

% All function definitions are at the end of the file
% 1. Equilibrium system function
function F = eq_system(vars)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    A = vars(1);
    u = vars(2);
    p = vars(3);
    b = vars(4);
    % From dA/dt=0: alpha*u^n = mu*A
    F(1) = alpha*u^n - mu*A;
    % From du/dt=0
    F(2) = lamda_u - gamma_u*u - tau*u*p + sigma*b - alpha*n*u^n - rou*u*A;
    % From dp/dt=0
    F(3) = lamda_p - gamma_p*p - tau*u*p + sigma*b;
    % From db/dt=0
    F(4) = tau*u*p - sigma*b - delta*b;
end

% 2. ODE function
function Yd = odeFunction(t,Y)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    Yd = [alpha * (Y(2)^n) - mu * Y(1);
          lamda_u - gamma_u * Y(2) - tau * Y(2) * Y(3) + sigma * Y(4) - alpha * n * Y(2)^n - rou * Y(2) * Y(1);
          lamda_p - gamma_p * Y(3) - tau * Y(2) * Y(3) + sigma * Y(4);
          tau * Y(2) * Y(3) - sigma * Y(4) - delta * Y(4)];
end

==> figure/Aupbtau.m <==
% Clear workspace and command window
clear all
clc

% Declare global variables
global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p

% Model parameter definitions (fixed gamma_u=0.5)
alpha = 0.3;         
mu = 0.01;         
lamda_u = 0.8;       
gamma_u = 0.5;       % Fixed value
tau = 0.36;          % Original value
sigma = 0.2;       
rou = 0.006;       
n = 3;             
lamda_p = 0.6;     
delta = 0.12;      
gamma_p = 0.5;     

% Initial conditions
A = 0; u = 0.2; p = 0.3; b = 0.2;
Y0 = [A; u; p; b];

% Time span
t0 = 0;
t1 = 2;  % Parameter change time point
tf = 20; % Final time

% Define fixed step size
dt = 0.1;

% Create fixed interval time points
t_span1 = t0:dt:t1;
t_span2 = t1:dt:tf;

% Calculate the full trajectory with original tau=0.36 (purple solid line)
tau_original = tau;  % Save original parameter value
[t_full, Y_full] = ode45(@odeFunction, t0:dt:tf, Y0);

% Solve the first phase (t0 to t1, tau=0.36)
[t1_data, Y1_data] = ode45(@odeFunction, t_span1, Y0);

% Extract the state at t1 as the initial condition for the second phase
Y1_end = Y1_data(end, :)';

% Define the tau values to test (sorted: 0.36→0.2→0.15→0.05→0.01)
tau_values = [0.36, 0.2, 0.15, 0.05, 0.01];  % 从大到小排列，0.36为原始值
num_values = length(tau_values);
% Colors: original (0.36) with solid line, others with dashed lines
colors = {'m-', 'b--', 'g--', 'r--', 'c--'};  % 对应颜色：0.36(紫)-、0.2(蓝)--、0.15(绿)--、0.05(红)--、0.01(青)--

% Create a figure with 4 subplots
figure('Position', [100, 100, 1000, 800]);

% Define variable names, axis ranges, and subplot titles
var_names = {'A', 'u', 'p', 'b'};
y_limits = {[0, 3], [0, 1], [0, 1.5], [0, 1]};  % 调整A的范围适应tau变化
titles = {'$A\beta$ plaque', '$A\beta$ oligomers', '$PrP^{C}$', '$A\beta$-x-$PrP^{C}$ complex'};

% Plot each variable's trajectory
for i = 1:4
    subplot(2, 2, i);
    
    % Plot the original parameter trajectory (tau=0.36, purple solid line)
    plot(t_full, Y_full(:,i), 'm-', 'LineWidth', 1.5);
    hold on;
    
    % Plot the trajectories for each tau value (skip original)
    for j = 1:num_values
        if tau_values(j) == tau_original
            continue;  % 跳过原始值（已单独绘制）
        end
        tau = tau_values(j);
        [t2_data, Y2_data] = ode45(@odeFunction, t_span2, Y1_end);
        plot(t2_data, Y2_data(:,i), colors{j}, 'LineWidth', 1.5);
    end
    
    % Plot the parameter change time line (t=2, black dashed line)
    plot(t1*[1 1], y_limits{i}, 'k--', 'LineWidth', 1.2);
    
    % Set axis limits
    axis([0, tf, y_limits{i}]);
    box on;
    
    % x-axis label
    xlabel('Times', 'HorizontalAlignment', 'center', 'Position', [(0+tf)/2, y_limits{i}(1)-0.1]);
    
    % y-axis label
    ylabel('Concentration');
    
    % Mark t=2 on the x-axis of subplot 3 (i=3)
    if i == 3
        ax = gca;
        xticks = 0:5:20;
        if ~ismember(t1, xticks)
            xticks = sort([xticks, t1]);
        end
        set(ax, 'XTick', xticks);
        xticklabels = arrayfun(@(x) num2str(x), xticks, 'UniformOutput', false);
        set(ax, 'XTickLabel', xticklabels);
    end
    
    % Title with LaTeX
    title(titles{i}, 'Interpreter', 'latex');
    
    % Add legend to subplot 3 (i=3) (按tau从大到小排列)
    if i == 3
        legend({'$\tau=0.36$', ...
                '$\tau=0.2$', ...
                '$\tau=0.15$', ...
                '$\tau=0.05$', ...
                '$\tau=0.01$'}, ...
               'Location', 'best', 'FontSize', 9, 'Interpreter', 'latex');
    end
end

%% Calculate equilibrium points for different tau values (numerical solution)
fprintf('\nPositive equilibrium points for different tau values:\n');
fprintf('----------------------------------------------------\n');
fprintf('tau\t A*\t\t u*\t\t p*\t\t b*\n');
fprintf('----------------------------------------------------\n');

% Restore original parameters first
tau = tau_original;
gamma_u = 0.5;  % Ensure gamma_u is fixed

% Solve for each tau value
for j = 1:num_values
    tau = tau_values(j);
    % Initial guess for equilibrium (adapted to tau changes)
    x0 = [0.5; 0.7; 0.6; 0.2];
    % Solve numerically
    options = optimoptions('fsolve', 'Display', 'off');
    [sol, ~] = fsolve(@eq_system, x0, options);
    A_star = sol(1);
    u_star = sol(2);
    p_star = sol(3);
    b_star = sol(4);
    fprintf('%.2f\t %.6f\t %.6f\t %.6f\t %.6f\n', tau, A_star, u_star, p_star, b_star);
end

% All function definitions are moved to the end of the file
% 1. Equilibrium system function
function F = eq_system(vars)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    A = vars(1);
    u = vars(2);
    p = vars(3);
    b = vars(4);
    % From dA/dt=0: alpha*u^n = mu*A
    F(1) = alpha*u^n - mu*A;
    % From du/dt=0
    F(2) = lamda_u - gamma_u*u - tau*u*p + sigma*b - alpha*n*u^n - rou*u*A;
    % From dp/dt=0
    F(3) = lamda_p - gamma_p*p - tau*u*p + sigma*b;
    % From db/dt=0
    F(4) = tau*u*p - sigma*b - delta*b;
end

% 2. ODE function
function Yd = odeFunction(t,Y)
    global alpha mu lamda_u gamma_u tau sigma rou n lamda_p delta gamma_p
    Yd = [alpha * (Y(2)^n) - mu * Y(1);
          lamda_u - gamma_u * Y(2) - tau * Y(2) * Y(3) + sigma * Y(4) - alpha * n * Y(2)^n - rou * Y(2) * Y(1);
          lamda_p - gamma_p * Y(3) - tau * Y(2) * Y(3) + sigma * Y(4);
          tau * Y(2) * Y(3) - sigma * Y(4) - delta * Y(4)];
end

==> figure/fig1.m <==
% Clear workspace and command window
clear all
clc

% Declare global variables
global alpha mu lambda_u gamma_u tau sigma rou n lambda_p delta gamma_p

% Model parameter definition
alpha = 0;
mu = 0.01;         % 0.01-0.05
lambda_u = 0.8;     % 0.1-10
gamma_u = 0.5;     % 0.1-1
tau = 0.36;        % 3.1-7.9
sigma = 0.2;       % 0.1-10
rou = 0.006;       % 0.01-0.1
n = 3;             % 2-6 (integer)
lambda_p = 0.6;     % 0.5-5
delta = 0.12;      % 0.05-0.5
gamma_p = 0.5;     % 0.1-1

% Time span
t0 = 0;
tf = 300;
tspan = [t0, tf];

% Fixed initial value for A
A_fixed = 0;

num_simulations = 1000;  

% (lambda_u+lambda_p)/(min(min(mu, gamma_u), min(gamma_p, delta)));

% Random value ranges
u_min = 0; u_max = 2;
p_min = 0; p_max = 2;
b_min = 0; b_max = 2;

% Arrays to store results
final_u = zeros(num_simulations, 1);
final_p = zeros(num_simulations, 1);
final_b = zeros(num_simulations, 1);
num_points = 100;  % Number of points recorded per trajectory
all_u = zeros(num_simulations, num_points);
all_p = zeros(num_simulations, num_points);
all_b = zeros(num_simulations, num_points);

% Solve ODE for 1000 simulations
for i = 1:num_simulations
    % Random initial values
    u_init = u_min + (u_max - u_min)*rand();
    p_init = p_min + (p_max - p_min)*rand();
    b_init = b_min + (b_max - b_min)*rand();
    Y0 = [A_fixed; u_init; p_init; b_init];
    
    % Solve differential equations
    Eq4 = @(t,Y) odeFunction(t,Y);
    [t, YY] = ode45(Eq4, tspan, Y0);
    
    % Record results
    final_u(i) = YY(end, 2);  % u is the 2nd variable in Y
    final_p(i) = YY(end, 3);  % p is the 3rd variable in Y
    final_b(i) = YY(end, 4);  % b is the 4th variable in Y
    indices = round(linspace(1, length(t), num_points));
    all_u(i,:) = YY(indices, 2);  % u trajectory
    all_p(i,:) = YY(indices, 3);  % p trajectory
    all_b(i,:) = YY(indices, 4);  % b trajectory
    
    % Show progress
    if mod(i, 100) == 0
        fprintf('Completed %d/%d simulations\n', i, num_simulations);
    end
end

% Calculate positive equilibrium point
k = 1 - sigma/(sigma + delta);
numerator = -(gamma_p*gamma_u + tau*lambda_u*k - lambda_p*tau*k) + ...
    sqrt((gamma_p*gamma_u + tau*lambda_u*k - lambda_p*tau*k)^2 + ...
         4*gamma_p*tau*k*lambda_p*gamma_u);
denominator = 2*gamma_p*tau*k;
p_star = numerator / denominator;
u_star = lambda_u / (gamma_p + tau*p_star*k);
b_star = (tau*u_star*p_star)/(sigma + delta);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Integrated 3D Plot: Initial Points + Final States + Equilibrium (p-b-u)
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure('Position', [100, 100, 800, 700]);
view(3);
hold on;

% 1. Plot initial points (translucent blue): x=p, y=b, z=u
h_init = scatter3(all_p(:,1), all_b(:,1), all_u(:,1), 20, 'b', 'filled');  % p-b-u order
set(h_init, 'MarkerFaceAlpha', 0.3);

% 2. Plot final states (red): x=p, y=b, z=u
h_final = scatter3(final_p, final_b, final_u, 30, 'r', 'filled');  % p-b-u order

% 3. Plot theoretical equilibrium (green star): x=p, y=b, z=u
h_eq = plot3(p_star, b_star, u_star, 'g*', 'MarkerSize', 12, 'LineWidth', 2);  % p-b-u order

% Axis labels (p-b-u)
xlabel('p (PrP^C Concentration)');  % x=p
ylabel('b (Aβ-x-PrP^C Complex Concentration)');  % y=b
zlabel('u (Aβ Oligomer Concentration)');  % z=u
% title('3D Distribution of Initial Points, Final States, and Equilibrium in p-b-u Space (1000 Simulations)');

% 修改后的图例位置：右上角
legend('Initial Points', 'Final States', 'Theoretical Equilibrium', 'Location', 'northeast');

grid on;
view(30, 20);
hold off;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% 3D Trajectories Plot: p-b-u Evolution Paths
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure('Position', [100, 100, 800, 700]);
view(3);
hold on;

% Plot trajectories: x=p, y=b, z=u (p-b-u order)
for i = 1:num_simulations
    plot3(all_p(i,:), all_b(i,:), all_u(i,:), ...  % p-b-u order
          'LineWidth', 0.5, 'Color', [0, 0.5, 0.8, 0.3]);
end

% Axis labels (p-b-u)
xlabel('p (PrP^C Concentration)');  % x=p
ylabel('b (Aβ-x-PrP^C Complex Concentration)');  % y=b
zlabel('u (Aβ Oligomer Concentration)');  % z=u
% title('3D Trajectories of p-b-u (1000 Initial Conditions)');

grid on;
view(30, 20);
hold off;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% Differential equation function definition
function Yd = odeFunction(t,Y)
    global alpha mu lambda_u gamma_u tau sigma rou n lambda_p delta gamma_p
    Yd = [alpha*(Y(2)^n) - mu*Y(1);  % dA/dt (Y(1)=A)
          lambda_u - gamma_u*Y(2) - tau*Y(2)*Y(3) + sigma*Y(4) - alpha*n*Y(2)^n - rou*Y(2)*Y(1);  % du/dt (Y(2)=u)
          lambda_p - gamma_p*Y(3) - tau*Y(2)*Y(3) + sigma*Y(4);  % dp/dt (Y(3)=p)
          tau*Y(2)*Y(3) - sigma*Y(4) - delta*Y(4)];  % db/dt (Y(4)=b)
end
